NNLO QCD counterterm contributions to $B$ \to $X_s \gamma$ for the physical value of $m_c$

One of the most important O($\alpha_s^2$) corrections to the $B \to X_s \gamma$ branching ratio originates from interference of contributions from the current-current and photonic dipole operators. Its value has been estimated using an interpolation in the charm quark mass between the known results at $m_c=0$ and for $m_c \ll m_b/2$. An explicit calculation for the physical value of $m_c$ is necessary to remove the associated uncertainty. In the present work, we evaluate all the ultraviolet counterterm contributions that are relevant for this purpose.

==> anc/anc.tex <==
\documentclass[12pt,fleqn]{article}

\parindent=5mm
\mathindent1cm
\textheight 22cm
\textwidth 17cm
\topmargin 0cm
\evensidemargin -1cm
\oddsidemargin  -1cm

\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\nnb{\nonumber}
\newcommand{\f}{\frac}
\newcommand{\fm}[2]{{\textstyle \frac{#1}{#2}}}
\newcommand{\ep}{\epsilon}

\begin{document}
\section*{Coefficients at the master integrals}

Here, we list the coefficients at the master integrals that appear
in Eq.~(3.1). Some of them are equal to zero, namely $A_3$, $B_3$,
$B_9$, $D_5$, $D_6$ and $E_k$ for $k=3,5,6,9,10$.  The remaining ones read
%
\bea
&& \hspace{-15mm} \begin{array}{rclcrcl}
A_1 &=& \fm{-4(1-\ep)^3 [ 6\ep^2 (3-2\ep) + z (1+2\ep)(3-35\ep+32\ep^2-8\ep^3)]}{27 z \ep (3-2\ep) (1-2\ep) (1+2\ep)},
&&
A_2 &=& \fm{-8(1-\ep)^3 (3-\ep-4\ep^2)}{27\ep(3-2\ep)},\\[2mm]
%
A_4 &=& \fm{16 (1-\ep)^3 [\ep-z(3+2\ep)]}{9(3-2\ep)},
&&
A_5 &=& \fm{-16 (1-\ep)^2 [1-\ep^2 -z(14-11\ep-10\ep^2)]}{27 (3-2\ep)},\\[2mm]
%
A_6 &=& \fm{-32 z (1-4z) (1-\ep)^2 (1+\ep)}{27(3-2\ep)},
&&
A_7 &=& \fm{-4 (1-\ep)^2 [2\ep^2(11-16\ep) + z (6-41\ep+8\ep^2+40\ep^3)]}{27\ep(3-2\ep)},\\[2mm]
%
A_8 &=& \fm{8 z (1-z) (1-\ep)^2 (3-4\ep-16\ep^2)}{27\ep(3-2\ep)}, &&&\\[4mm]
%
B_1 &=& \fm{-8 (1-\ep)^2 (1+\ep) [ 2-\ep-3\ep^2 -2z(2-3\ep-6\ep^2+8\ep^3)]}{9z (1-2\ep)^2 (2-3\ep)},
&&
B_2 &=& \fm{32\ep (1-\ep)^3 (1+\ep)}{9(1-2\ep)(2-3\ep)},\\[2mm]
%
B_4 &=& \fm{16 (1-\ep^2) [ \ep (1-2\ep^2) + 2z (2-5\ep+4\ep^3) ]}{9(1-2\ep)(2-3\ep)},
&&
B_5 &=& \fm{-16 (1-\ep)^2 (3+\ep-2\ep^2)}{9(1-2\ep)},\\[2mm]
%
B_6 &=& \fm{16 (1-\ep^2) (1-4z)}{9(1-2\ep)},
&&
B_7 &=& \fm{8 (1+\ep) [ \ep(1-7\ep+8\ep^2) - 2z (1-2\ep)(2-3\ep)]}{9(1-2\ep)},\\[2mm]
%
B_8 &=& \fm{16 z (1+\ep) [3-7\ep -2z(1-2\ep)]}{9(1-2\ep)},
&&
B_{10} &=& \fm{-16 (1-\ep^2) (1-\ep + z (1-2\ep)}{9(1-2\ep)},\\[2mm]
%
B_{11} &=& \fm{32 z (1-\ep) \ep (1-3\ep-4\ep^2)}{9(2-3\ep)},
&&
B_{12} &=& -\fm{16}{3} z (1-\ep^2),\\[2mm]
%
B_{13} &=& \fm{16 z (1+\ep) [1-\ep - 2 z (1-2\ep)]}{9(1-2\ep)}, &&&\\[4mm]
%
C_{14} &=& \fm{32 \ep (1+\ep) (1-\ep)^3}{9(1-2\ep)(2-3\ep)},
&&
C_{15} &=& \fm{-16 (1-\ep^2) [ 1-2\ep+2\ep^2 - 6z \ep(1-2\ep)] }{9(2-3\ep)},\\[2mm]
%
C_{16} &=& \fm{-16 (1-\ep^2)(3-6\ep+4\ep^2) }{9(2-3\ep)},
&&
C_{17} &=& \fm{-32 z \ep (1-\ep^2)(1-4\ep) }{9(2-3\ep)},\\[2mm]
%
C_{18} &=& \fm{16 z \ep (1-\ep^2) }{9(2-3\ep)}, &&&\\[2mm]
%
\end{array}\nnb
\eea
\mathindent0cm
\bea
%
D_1 &=& \fm{ -2 (1-\ep)^2 [ \ep (3-2\ep) (2-19\ep+22\ep^2-8\ep^3)
             + z (13-148\ep+285\ep^2-184\ep^3-244\ep^4+560\ep^5-288\ep^6)
             - 4 z^2 (1+2\ep) ( 13-78\ep+5\ep^2+102\ep^3-48\ep^5 ) ]}{27 z (1-4z) \ep (1-4\ep^2) (3-2\ep)},\nnb\\[2mm]
% 
D_2 &=& \fm{ 4 (1-\ep)^2 [ \ep (6-13\ep+9\ep^2-2\ep^3) 
            - z (13-55\ep+65\ep^2+88\ep^3-204\ep^4+96\ep^5)
            + 4 z^2 (13-115\ep+285\ep^2-224\ep^3-4\ep^4+48\ep^5) ]}{27 z (1-4z) \ep (1-2\ep) (3-2\ep)},\nnb\\[2mm]
%
D_3 &=& \fm{4 (2-\ep) (1-\ep)^2}{27 z},\nnb\\[2mm]
%
D_4 &=& \fm{ 2 (1-\ep) [ 6-13\ep+9\ep^2-2\ep^3 -z (11-95\ep+256\ep^2-268\ep^3+96 \ep^4)
             - 2 z^2 (73-184\ep-52\ep^2+352\ep^3-192\ep^4)
             + 8 z^3 (11-102\ep+112\ep^2+24\ep^3-48\ep^4)]}{27 z (1-4z) (3-2\ep)},\nnb\\[2mm]
%
D_7 &=& \fm{ 2 (1-\ep) [ \ep(-12+32\ep-25\ep^2+6\ep^3)
             + z \ep (26-161\ep+422\ep^2-480\ep^3+192\ep^4)
             -z^2 (26-213\ep+505\ep^2-366\ep^3-96\ep^4+144 \ep^5)]}{27 z \ep (3-2 \ep)},\nnb\\[2mm]
%
D_8 &=& \fm{ 4 (1-\ep) [ -2\ep(6-7\ep+2\ep^2) + z (13-21\ep-54\ep^2+160\ep^3-96\ep^4)
             - z^2 (13-87\ep+122\ep^2-48\ep^4)]}{27 \ep (3-2\ep)},\nnb\\[2mm]
%
D_9 &=& \fm{ -2 (2-\ep) (1-\ep)^2}{27 z},\nnb\\[2mm]
%
E_1 &=& \fm{ 4 (1-\ep^2) [ 2-21\ep+81\ep^2-141\ep^3+114\ep^4-36\ep^5
             -z (2-41\ep+197\ep^2-374\ep^3+320\ep^4-104\ep^5)]}{9 z \ep (1-2\ep)^2 (2-3\ep)},\nnb\\[2mm]
%
E_2 &=& \fm{ 16 (1-\ep)^2 (1+\ep) [(1-\ep)^2 (2-7\ep+6\ep^2) 
             - z \ep^2 (3-6\ep+4\ep^2)]}{9 z \ep (1-2\ep)^2 (2-3 \ep)},\nnb\\[2mm]
%
E_4 &=& \fm{ 4 (1-\ep^2) [ -2-\ep+20\ep^2+8\ep^3-72\ep^4+48 \ep^5 
             - 2 z (2-39\ep+146\ep^2-192\ep^3+88\ep^4)]}{9 \ep (1-2\ep) (2-3\ep)},\nnb\\[2mm]
%
E_7 &=& \fm{ 4 (1+\ep) [ 4-14\ep+23\ep^2-58\ep^3+92\ep^4-48\ep^5 
             + z (2-39\ep+134\ep^2-168\ep^3+72\ep^4)]}{9 \ep (1-2\ep)},\nnb\\[2mm]
%
E_8 &=& \fm{ 8 (1+\ep) [ -2 (1-\ep)^2 (1-2\ep) + z (1+16\ep-36\ep^2+4\ep^3+16 \ep^4)
             + z^2 (1-18\ep+40\ep^2-24\ep^3)]}{9 \ep (1-2\ep)},\nnb\\[2mm]
%
E_{11} &=& \fm{ -4 (1+\ep) [ 2-5\ep+3\ep^2-32\ep^3+112\ep^4-128\ep^5+48 \ep^6 
                + 4 z \ep^2 (3-18\ep+28\ep^2-16\ep^3)]}{9 \ep (1-2\ep) (2-3\ep)},\nnb\\[2mm]
% 
E_{12} &=& \fm{ 8 z (1-18\ep+39\ep^2-6\ep^3-40\ep^4+24\ep^5)}{9 \ep (1-2\ep)},\nnb\\[2mm]
% 
E_{13} &=& \fm{ 8 z (1+\ep) [ -1+6\ep-8\ep^2+4\ep^3 + z (1-18\ep+40\ep^2-24\ep^3)]}{9 \ep (1-2\ep)},\nnb\\[2mm]
%
F_{14} &=& \fm{ 4 (1-\ep^2) [ -20+104\ep-191\ep^2+144\ep^3-36 \ep^4
                + 12 z \ep (9-37\ep+56\ep^2-36\ep^3+8\ep^4)]}{27 z (1-2\ep)^2 (2-3\ep)},\nnb\\[2mm]
%
F_{15} &=& \fm{ 8 (1+\ep) [ 2-6\ep-7\ep^2+27\ep^3-4\ep^4-28\ep^5+16 \ep^6
                + 6 z \ep^2 (9-46\ep+84\ep^2-64\ep^3+16\ep^4)]}{9 \ep (1-2\ep) (2-3\ep)},\nnb\\[2mm]
%
F_{16} &=& \fm{ 8 (1-49\ep+160\ep^2-134\ep^3-96\ep^4+184\ep^5-64\ep^6)}{ 9 (2-7\ep+6\ep^2)},\nnb\\[2mm]
% 
F_{17} &=& \fm{ -4 (1+\ep) [ 2-5\ep+3\ep^2-32\ep^3+112\ep^4-128\ep^5+48 \ep^6
                + 4 z \ep^2 (9-64\ep+140\ep^2-120\ep^3+32\ep^4)]}{9 \ep (1-2\ep) (2-3\ep)},\nnb\\[2mm]
% 
F_{18} &=& \fm{ 8 z (-2+5\ep+6\ep^2-13\ep^3-4 \ep^4+8\ep^5)}{9 \ep (1-2\ep) (2-3\ep)}.\nnb
%
\eea
\end{document}


==> anc/anc.txt <==

(* Coefficients at the master integrals that appear in Eq.(3.1) are given here in
a Mathematica-readable format. Some of them are equal to zero, namely aA[3],
bB[3], bB[9], dD[5], dD[6] and eE[k] for k=3,5,6,9,10.  The remaining ones
read *)

aA[1] = (-4(1-e)^3 ( 6e^2 (3-2e) + z (1+2e)(3-35e+32e^2-8e^3)))/(27 z e (3-2e) (1-2e) (1+2e))

aA[2] = (-8(1-e)^3 (3-e-4e^2))/(27e(3-2e))

aA[4] = (16 (1-e)^3 (e-z(3+2e)))/(9(3-2e))

aA[5] = (-16 (1-e)^2 (1-e^2 -z(14-11e-10e^2)))/(27 (3-2e))

aA[6] = (-32 z (1-4z) (1-e)^2 (1+e))/(27(3-2e))

aA[7] = (-4 (1-e)^2 (2e^2(11-16e) + z (6-41e+8e^2+40e^3)))/(27e(3-2e))

aA[8] = (8 z (1-z) (1-e)^2 (3-4e-16e^2))/(27e(3-2e))

bB[1] = (-8 (1-e)^2 (1+e) ( 2-e-3e^2 -2z(2-3e-6e^2+8e^3)))/(9z (1-2e)^2 (2-3e))

bB[2] = (32e (1-e)^3 (1+e))/(9(1-2e)(2-3e))

bB[4] = (16 (1-e^2) ( e (1-2e^2) + 2z (2-5e+4e^3) ))/(9(1-2e)(2-3e))

bB[5] = (-16 (1-e)^2 (3+e-2e^2))/(9(1-2e))

bB[6] = (16 (1-e^2) (1-4z))/(9(1-2e))

bB[7] = (8 (1+e) ( e(1-7e+8e^2) - 2z (1-2e)(2-3e)))/(9(1-2e))

bB[8] = (16 z (1+e) (3-7e -2z(1-2e)))/(9(1-2e))

bB[10] = (-16 (1-e^2) (1-e + z (1-2e))/(9(1-2e)))

bB[11] = (32 z (1-e) e (1-3e-4e^2))/(9(2-3e))

bB[12] = -(16)/(3) z (1-e^2)

bB[13] = (16 z (1+e) (1-e - 2 z (1-2e)))/(9(1-2e)) 

cC[14] = (32 e (1+e) (1-e)^3)/(9(1-2e)(2-3e))

cC[15] = (-16 (1-e^2) ( 1-2e+2e^2 - 6z e(1-2e)) )/(9(2-3e))

cC[16] = (-16 (1-e^2)(3-6e+4e^2) )/(9(2-3e))

cC[17] = (-32 z e (1-e^2)(1-4e) )/(9(2-3e))

cC[18] = (16 z e (1-e^2) )/(9(2-3e)) 

dD[1] = ( -2 (1-e)^2 ( e (3-2e) (2-19e+22e^2-8e^3) +
             z (13-148e+285e^2-184e^3-244e^4+560e^5-288e^6) -
             4 z^2 (1+2e) ( 13-78e+5e^2+102e^3-48e^5 ) ))/(27 z (1-4z) e (1-4e^2) (3-2e))
 
dD[2] = ( 4 (1-e)^2 ( e (6-13e+9e^2-2e^3) -
            z (13-55e+65e^2+88e^3-204e^4+96e^5) +
            4 z^2 (13-115e+285e^2-224e^3-4e^4+48e^5) ))/(27 z (1-4z) e (1-2e) (3-2e))

dD[3] = (4 (2-e) (1-e)^2)/(27 z)

dD[4] = ( 2 (1-e) ( 6-13e+9e^2-2e^3 -z (11-95e+256e^2-268e^3+96 e^4) -
             2 z^2 (73-184e-52e^2+352e^3-192e^4) +
             8 z^3 (11-102e+112e^2+24e^3-48e^4)))/(27 z (1-4z) (3-2e))

dD[7] = ( 2 (1-e) ( e(-12+32e-25e^2+6e^3) +
             z e (26-161e+422e^2-480e^3+192e^4) -
             z^2 (26-213e+505e^2-366e^3-96e^4+144 e^5)))/(27 z e (3-2 e))

dD[8] = ( 4 (1-e) ( -2e(6-7e+2e^2) + z (13-21e-54e^2+160e^3-96e^4) -
             z^2 (13-87e+122e^2-48e^4)))/(27 e (3-2e))

dD[9] = ( -2 (2-e) (1-e)^2)/(27 z)

eE[1] = ( 4 (1-e^2) ( 2-21e+81e^2-141e^3+114e^4-36e^5 -
             z (2-41e+197e^2-374e^3+320e^4-104e^5)))/(9 z e (1-2e)^2 (2-3e))

eE[2] = ( 16 (1-e)^2 (1+e) ((1-e)^2 (2-7e+6e^2) -
             z e^2 (3-6e+4e^2)))/(9 z e (1-2e)^2 (2-3e))

eE[4] = ( 4 (1-e^2) ( -2-e+20e^2+8e^3-72e^4+48 e^5 -
             2 z (2-39e+146e^2-192e^3+88e^4)))/(9 e (1-2e) (2-3e))

eE[7] = ( 4 (1+e) ( 4-14e+23e^2-58e^3+92e^4-48e^5 +
             z (2-39e+134e^2-168e^3+72e^4)))/(9 e (1-2e))

eE[8] = ( 8 (1+e) ( -2 (1-e)^2 (1-2e) + z (1+16e-36e^2+4e^3+16 e^4) +
             z^2 (1-18e+40e^2-24e^3)))/(9 e (1-2e))

eE[11] = ( -4 (1+e) ( 2-5e+3e^2-32e^3+112e^4-128e^5+48 e^6 +
                4 z e^2 (3-18e+28e^2-16e^3)))/(9 e (1-2e) (2-3e))
 
eE[12] = ( 8 z (1-18e+39e^2-6e^3-40e^4+24e^5))/(9 e (1-2e))
 
eE[13] = ( 8 z (1+e) ( -1+6e-8e^2+4e^3 + z (1-18e+40e^2-24e^3)))/(9 e (1-2e))

fF[14] = ( 4 (1-e^2) ( -20+104e-191e^2+144e^3-36 e^4 +
                12 z e (9-37e+56e^2-36e^3+8e^4)))/(27 z (1-2e)^2 (2-3e))

fF[15] = ( 8 (1+e) ( 2-6e-7e^2+27e^3-4e^4-28e^5+16 e^6 +
                6 z e^2 (9-46e+84e^2-64e^3+16e^4)))/(9 e (1-2e) (2-3e))

fF[16] = ( 8 (1-49e+160e^2-134e^3-96e^4+184e^5-64e^6))/( 9 (2-7e+6e^2))
 
fF[17] = ( -4 (1+e) ( 2-5e+3e^2-32e^3+112e^4-128e^5+48 e^6 +
                4 z e^2 (9-64e+140e^2-120e^3+32e^4)))/(9 e (1-2e) (2-3e))
 
fF[18] = ( 8 z (-2+5e+6e^2-13e^3-4 e^4+8e^5))/(9 e (1-2e) (2-3e))


